Polarized $q \bar{q} \rightarrow Z +$Higgs amplitudes at two loops in QCD: the interplay between vector and axial vector form factors and a pitfall in applying a non-anticommuting $\gamma_5$

We consider QCD corrections to two loops for the polarized amplitudes of $q{\bar q}\to Z +$ Higgs boson. First we show how the polarized amplitudes of $b \bar{b} \rightarrow Z h$ associated with a non-vanishing $b$-quark Yukawa coupling and a scalar or pseudoscalar Higgs boson $h$ can be built up solely from vector form factors (FF) of properly grouped classes of diagrams, bypassing completely the need of explicitly manipulating $\gamma_5$ in dimensional regularization (up to a few "anomalous", i.e., triangle diagrams). We determine the contributions of the triangle diagrams in the heavy top limit. We present the analytic results of the vector FF and the triangle-diagram contributions to the axial vector FF, which are sufficient for deriving the two-loop QCD amplitudes for $b \bar{b} \rightarrow Z h$ with a CP-even and CP-odd Higgs boson $h$. We derive the respective Ward identity for these amplitudes, which are subsequently verified to two-loop order in QCD using these FF. In addition, the FF of a class of corrections to $q \bar{q} \rightarrow ZH$ proportional to the top-Yukawa coupling are obtained analytically to two-loop order in QCD in the heavy-top limit using the Higgs-gluon effective Lagrangian where the top quark is integrated out. We address a pitfall that occurs when applying the non-anticommutating $\gamma_5$ prescription to this class of contributions that has been overlooked so far in the literature. We attribute this issue to the fact that the absence of certain heavy-mass expanded diagrams in the infinite-mass limit of a scattering amplitude with an axial vector current depends on the particular $\gamma_5$ prescription in use.

==> anc/FF_HZ_Tree.m <==
{(-2*I)/t, 0, (2*I)/t, (-I)/t}


==> anc/FF_ZH_Tree.m <==
{0, (2*I)/u, 0, (-I)/u}


==> anc/FF_axis.m <==
{colorfactor[CF]*
  ((((-2*I)/3)*(-4*mg2*t*((-30 - (3*I)*Pi + Pi^2)*s + 4*Pi^2*t) + 
      t^2*(-57*s + 8*Pi^2*t) + mg2^2*((-63 - (18*I)*Pi + 4*Pi^2)*s + 
        8*Pi^2*t)))/(s*(mg2 - t)^2*t) + ((8*I)*Log[l1]^2)/s - 
   (8*Pi*(mg2*(s - t) + t^2)*Log[l10])/(s*(mg2 - t)*t) + 
   ((4*I)*(mg2*(s - t) + t^2)*Log[l10]^2)/(s*(mg2 - t)*t) - 
   ((4*I)*Log[l11]^2)/s - ((4*I)*Log[l12]^2)/s + 
   Log[l1]*((4*(-4*mg2^2*Pi + (4*I)*mg2*s + 8*mg2*Pi*t - (3*I)*s*t - 
        4*Pi*t^2))/(s*(mg2 - t)^2) + ((8*I)*Log[l11])/s + 
     ((8*I)*Log[l12])/s) + (8*Pi*Log[l13])/s - ((4*I)*Log[l13]^2)/s + 
   Log[l11]*((8*Pi)/s + ((8*I)*Log[l3])/s) + 
   Log[l12]*((8*Pi)/s + ((8*I)*Log[l3])/s) - (16*Pi*Log[l6])/s + 
   ((4*I)*Log[l6]^2)/s + Log[l5]*(((4*I)*(4*mg2 - 3*t))/(mg2 - t)^2 + 
     ((8*I)*Log[l6])/s) + ((4*I)*Log[l7]^2)/s + 
   Log[l3]*(((-8*I)*Log[l6])/s - ((8*I)*Log[l7])/s) + 
   Log[l7]*((-16*Pi)/s + ((8*I)*Log[l8])/s) - ((12*I)*Log[zot2])/t + 
   ((8*I)*(mg2*(s - t) + t^2)*PolyLog[2, l10^(-1)])/(s*(mg2 - t)*t) - 
   ((8*I)*PolyLog[2, l13^(-1)])/s - ((8*I)*PolyLog[2, (l1*l3)/l11])/s - 
   ((8*I)*PolyLog[2, (l1*l3)/l12])/s + ((8*I)*PolyLog[2, l5])/s + 
   ((8*I)*PolyLog[2, -(l3/l6)])/s + ((8*I)*PolyLog[2, -(l3/l7)])/s + 
   ((8*I)*PolyLog[2, l8])/s), colorfactor[CF]*
  ((((-2*I)/3)*(-4*mg2*u*((-30 - (3*I)*Pi + Pi^2)*s + 4*Pi^2*u) + 
      u^2*(-57*s + 8*Pi^2*u) + mg2^2*((-63 - (18*I)*Pi + 4*Pi^2)*s + 
        8*Pi^2*u)))/(s*(mg2 - u)^2*u) + ((8*I)*Log[l1]^2)/s + 
   (8*Pi*Log[l10])/s - ((4*I)*Log[l10]^2)/s - ((4*I)*Log[l11]^2)/s - 
   ((4*I)*Log[l12]^2)/s + 
   Log[l1]*((4*(-4*mg2^2*Pi + (4*I)*mg2*s + 8*mg2*Pi*u - (3*I)*s*u - 
        4*Pi*u^2))/(s*(mg2 - u)^2) + ((8*I)*Log[l11])/s + 
     ((8*I)*Log[l12])/s) + (8*Pi*(mg2*(s - u) + u^2)*Log[l13])/
    (s*u*(-mg2 + u)) - ((4*I)*(mg2*(s - u) + u^2)*Log[l13]^2)/
    (s*u*(-mg2 + u)) + Log[l11]*((8*Pi)/s + ((8*I)*Log[l3])/s) + 
   Log[l12]*((8*Pi)/s + ((8*I)*Log[l3])/s) + ((-16*Pi)/s + ((8*I)*Log[l5])/s)*
    Log[l6] + ((4*I)*Log[l6]^2)/s + ((4*I)*Log[l7]^2)/s + 
   Log[l3]*(((-8*I)*Log[l6])/s - ((8*I)*Log[l7])/s) + 
   ((4*I)*(4*mg2 - 3*u)*Log[l8])/(mg2 - u)^2 + 
   Log[l7]*((-16*Pi)/s + ((8*I)*Log[l8])/s) - ((12*I)*Log[zot2])/u - 
   ((8*I)*PolyLog[2, l10^(-1)])/s - 
   ((8*I)*(mg2*(s - u) + u^2)*PolyLog[2, l13^(-1)])/(s*u*(-mg2 + u)) - 
   ((8*I)*PolyLog[2, (l1*l3)/l11])/s - ((8*I)*PolyLog[2, (l1*l3)/l12])/s + 
   ((8*I)*PolyLog[2, l5])/s + ((8*I)*PolyLog[2, -(l3/l6)])/s + 
   ((8*I)*PolyLog[2, -(l3/l7)])/s + ((8*I)*PolyLog[2, l8])/s), 
 colorfactor[CF]*
  ((((-2*I)/3)*(mg2^2*(-63*s*u - (18*I)*Pi*s*u + 
        2*Pi^2*(5*s*t - 3*s*u + 2*t*u)) + t*u*(-63*s*u - (6*I)*Pi*s*(t + u) + 
        2*Pi^2*(2*t*u + s*(t + u))) + mg2*(63*s*u*(t + u) + 
        (6*I)*Pi*s*u*(2*t + 3*u) - 2*Pi^2*(5*s^2*(t - u) + 2*t*u*(t + u) + 
          s*(5*t^2 + 2*t*u - 3*u^2)))))/(s*t*(-mg2 + t)*(mg2 - u)*u) + 
   ((2*I)*(-2*t^2*u^2 + mg2^2*(s*(t - u) - 2*t*u) + 
      mg2*(s^2*(-t + u) + 2*t*u*(t + u) + s*(-t^2 + u^2)))*Log[l1]^2)/
    (s*(mg2 - t)*t*(mg2 - u)*u) + (4*Pi*(2*mg2*s - mg2*t - s*t + t^2)*
     Log[l10])/(s*(mg2 - t)*t) - ((2*I)*(2*mg2*s - mg2*t - s*t + t^2)*
     Log[l10]^2)/(s*(mg2 - t)*t) + 
   ((2*I)*(s^2 + mg2*(-s + t) - t*u + s*(t + u))*Log[l11]^2)/
    (s*t*(mg2 - u)) - ((2*I)*(-mg2 + s + t)*(s + u)*Log[l12]^2)/
    (s*(mg2 - t)*u) - (4*Pi*(mg2 + s - u)*Log[l13])/(s*(mg2 - u)) + 
   ((2*I)*(mg2 + s - u)*Log[l13]^2)/(s*(mg2 - u)) + 
   Log[l1]*((4*(mg2^2*Pi*(s*(t - u) + 2*t*u) + 
        t*u*((-I)*s*(t - 2*u) + 2*Pi*t*u) - 
        mg2*(I*s*t*u + Pi*(s^2*(t - u) + 2*t*u*(t + u) + s*(t^2 - u^2)))))/
      (s*(mg2 - t)*t*(mg2 - u)*u) - 
     ((4*I)*(s^2 + mg2*(-s + t) - t*u + s*(t + u))*Log[l11])/
      (s*t*(mg2 - u)) + ((4*I)*(-mg2 + s + t)*(s + u)*Log[l12])/
      (s*(mg2 - t)*u) + ((4*I)*mg2*(mg2 - s - t - u)*(t - u)*Log[l3])/
      ((mg2 - t)*t*(mg2 - u)*u)) + 
   Log[l12]*((4*Pi*(-mg2 + s + t)*(s + u))/(s*(mg2 - t)*u) + 
     ((4*I)*(-mg2 + s + t)*(s + u)*Log[l3])/(s*(mg2 - t)*u)) + 
   Log[l11]*((-4*Pi*(s^2 + mg2*(-s + t) - t*u + s*(t + u)))/(s*t*(mg2 - u)) - 
     ((4*I)*(s^2 + mg2*(-s + t) - t*u + s*(t + u))*Log[l3])/
      (s*t*(mg2 - u))) + (8*Pi*(t^2*u^2 + mg2^2*(s*(t - u) + t*u) - 
      mg2*(s^2*(t - u) + t*u*(t + u) + s*(t^2 - u^2)))*Log[l6])/
    (s*(mg2 - t)*t*(mg2 - u)*u) + 
   ((2*I)*(-(t^2*u^2) - mg2^2*(s*(t - u) + t*u) + 
      mg2*(s^2*(t - u) + t*u*(t + u) + s*(t^2 - u^2)))*Log[l6]^2)/
    (s*(mg2 - t)*t*(mg2 - u)*u) + Log[l5]*((-8*I)/(mg2 - t) + 
     ((4*I)*(-(t^2*u^2) - mg2^2*(s*(t - u) + t*u) + 
        mg2*(s^2*(t - u) + t*u*(t + u) + s*(t^2 - u^2)))*Log[l6])/
      (s*(mg2 - t)*t*(mg2 - u)*u)) + 
   ((2*I)*(-(t^2*u^2) - mg2^2*(s*(t - u) + t*u) + 
      mg2*(s^2*(t - u) + t*u*(t + u) + s*(t^2 - u^2)))*Log[l7]^2)/
    (s*(mg2 - t)*t*(mg2 - u)*u) + 
   Log[l3]*((-4*mg2*Pi*(mg2 - s - t - u)*(t - u))/((mg2 - t)*t*(mg2 - u)*u) + 
     ((4*I)*(t^2*u^2 + mg2^2*(s*(t - u) + t*u) - 
        mg2*(s^2*(t - u) + t*u*(t + u) + s*(t^2 - u^2)))*Log[l6])/
      (s*(mg2 - t)*t*(mg2 - u)*u) + 
     ((4*I)*(t^2*u^2 + mg2^2*(s*(t - u) + t*u) - 
        mg2*(s^2*(t - u) + t*u*(t + u) + s*(t^2 - u^2)))*Log[l7])/
      (s*(mg2 - t)*t*(mg2 - u)*u)) + ((4*I)*Log[l8])/(mg2 - u) + 
   Log[l7]*((8*Pi*(t^2*u^2 + mg2^2*(s*(t - u) + t*u) - 
        mg2*(s^2*(t - u) + t*u*(t + u) + s*(t^2 - u^2))))/
      (s*(mg2 - t)*t*(mg2 - u)*u) + 
     ((4*I)*(-(t^2*u^2) - mg2^2*(s*(t - u) + t*u) + 
        mg2*(s^2*(t - u) + t*u*(t + u) + s*(t^2 - u^2)))*Log[l8])/
      (s*(mg2 - t)*t*(mg2 - u)*u)) + ((12*I)*Log[zot2])/t - 
   ((4*I)*(2*mg2*s - mg2*t - s*t + t^2)*PolyLog[2, l10^(-1)])/
    (s*(mg2 - t)*t) + ((4*I)*(mg2 + s - u)*PolyLog[2, l13^(-1)])/
    (s*(mg2 - u)) + ((4*I)*(s^2 + mg2*(-s + t) - t*u + s*(t + u))*
     PolyLog[2, (l1*l3)/l11])/(s*t*(mg2 - u)) - 
   ((4*I)*(-mg2 + s + t)*(s + u)*PolyLog[2, (l1*l3)/l12])/(s*(mg2 - t)*u) + 
   ((4*I)*(-(t^2*u^2) - mg2^2*(s*(t - u) + t*u) + 
      mg2*(s^2*(t - u) + t*u*(t + u) + s*(t^2 - u^2)))*PolyLog[2, l5])/
    (s*(mg2 - t)*t*(mg2 - u)*u) + 
   ((4*I)*(-(t^2*u^2) - mg2^2*(s*(t - u) + t*u) + 
      mg2*(s^2*(t - u) + t*u*(t + u) + s*(t^2 - u^2)))*PolyLog[2, -(l3/l6)])/
    (s*(mg2 - t)*t*(mg2 - u)*u) + 
   ((4*I)*(-(t^2*u^2) - mg2^2*(s*(t - u) + t*u) + 
      mg2*(s^2*(t - u) + t*u*(t + u) + s*(t^2 - u^2)))*PolyLog[2, -(l3/l7)])/
    (s*(mg2 - t)*t*(mg2 - u)*u) + 
   ((4*I)*(-(t^2*u^2) - mg2^2*(s*(t - u) + t*u) + 
      mg2*(s^2*(t - u) + t*u*(t + u) + s*(t^2 - u^2)))*PolyLog[2, l8])/
    (s*(mg2 - t)*t*(mg2 - u)*u)), 
 -(colorfactor[CF]*(((-I/3)*(t - u)*(mg2^2*(63 + (18*I)*Pi + 16*Pi^2) + 
       63*t*u - mg2*(63*(t + u) + (18*I)*Pi*(t + u) + 
         4*Pi^2*(5*s + 4*(t + u)))))/(t*(-mg2 + t)*(mg2 - u)*u) + 
    ((2*I)*mg2*(mg2 - s - t - u)*(t - u)*Log[l1]^2)/
     ((mg2 - t)*t*(mg2 - u)*u) + (4*mg2*Pi*Log[l10])/(mg2*t - t^2) - 
    ((2*I)*mg2*Log[l10]^2)/(mg2*t - t^2) + 
    ((2*I)*(-mg2 + s + t + u)*Log[l11]^2)/(t*(mg2 - u)) + 
    ((2*I)*(mg2 - s - t - u)*Log[l12]^2)/((mg2 - t)*u) - 
    (4*mg2*Pi*Log[l13])/(mg2*u - u^2) + ((2*I)*mg2*Log[l13]^2)/
     (mg2*u - u^2) + Log[l12]*((4*Pi*(-mg2 + s + t + u))/((mg2 - t)*u) - 
      ((4*I)*(mg2 - s - t - u)*Log[l3])/((mg2 - t)*u)) + 
    Log[l1]*((2*(t - u)*(2*mg2^2*Pi - (3*I)*t*u - 2*mg2*Pi*(s + t + u)))/
       ((mg2 - t)*t*(mg2 - u)*u) - ((4*I)*(-mg2 + s + t + u)*Log[l11])/
       (t*(mg2 - u)) - ((4*I)*(mg2 - s - t - u)*Log[l12])/((mg2 - t)*u) + 
      ((4*I)*mg2*(mg2 - s - t - u)*(t - u)*Log[l3])/((mg2 - t)*t*(mg2 - u)*
        u)) + Log[l11]*((-4*Pi*(-mg2 + s + t + u))/(t*(mg2 - u)) - 
      ((4*I)*(-mg2 + s + t + u)*Log[l3])/(t*(mg2 - u))) + 
    (8*mg2*Pi*(mg2 - s - t - u)*(t - u)*Log[l6])/((mg2 - t)*t*(mg2 - u)*u) - 
    ((2*I)*mg2*(mg2 - s - t - u)*(t - u)*Log[l6]^2)/
     ((mg2 - t)*t*(mg2 - u)*u) + Log[l5]*((-6*I)/(mg2 - t) - 
      ((4*I)*mg2*(mg2 - s - t - u)*(t - u)*Log[l6])/((mg2 - t)*t*(mg2 - u)*
        u)) - ((2*I)*mg2*(mg2 - s - t - u)*(t - u)*Log[l7]^2)/
     ((mg2 - t)*t*(mg2 - u)*u) + 
    Log[l3]*((-4*mg2*Pi*(mg2 - s - t - u)*(t - u))/((mg2 - t)*t*(mg2 - u)*
        u) + ((4*I)*mg2*(mg2 - s - t - u)*(t - u)*Log[l6])/
       ((mg2 - t)*t*(mg2 - u)*u) + ((4*I)*mg2*(mg2 - s - t - u)*(t - u)*
        Log[l7])/((mg2 - t)*t*(mg2 - u)*u)) + ((6*I)*Log[l8])/(mg2 - u) + 
    Log[l7]*((8*mg2*Pi*(mg2 - s - t - u)*(t - u))/((mg2 - t)*t*(mg2 - u)*u) - 
      ((4*I)*mg2*(mg2 - s - t - u)*(t - u)*Log[l8])/((mg2 - t)*t*(mg2 - u)*
        u)) + (6*I)*(t^(-1) - u^(-1))*Log[zot2] - 
    ((4*I)*mg2*PolyLog[2, l10^(-1)])/(mg2*t - t^2) + 
    ((4*I)*mg2*PolyLog[2, l13^(-1)])/(mg2*u - u^2) + 
    ((4*I)*(-mg2 + s + t + u)*PolyLog[2, (l1*l3)/l11])/(t*(mg2 - u)) + 
    ((4*I)*(mg2 - s - t - u)*PolyLog[2, (l1*l3)/l12])/((mg2 - t)*u) - 
    ((4*I)*mg2*(mg2 - s - t - u)*(t - u)*PolyLog[2, l5])/
     ((mg2 - t)*t*(mg2 - u)*u) - ((4*I)*mg2*(mg2 - s - t - u)*(t - u)*
      PolyLog[2, -(l3/l6)])/((mg2 - t)*t*(mg2 - u)*u) - 
    ((4*I)*mg2*(mg2 - s - t - u)*(t - u)*PolyLog[2, -(l3/l7)])/
     ((mg2 - t)*t*(mg2 - u)*u) - ((4*I)*mg2*(mg2 - s - t - u)*(t - u)*
      PolyLog[2, l8])/((mg2 - t)*t*(mg2 - u)*u)))}


==> anc/ReadMe.txt <==
Ancillary files
---------------

*****************************************************************
* $b\bar{b}\rightarrow Z+$Higgs at two-loop in QCD: the interplay between vector and axial vector form factors and a pitfall in applying a non-anticommuting $\gamma_5$ *
*  Taushif Ahmed, Werner Bernreuther, Long Chen, Michal Czakon  *
*****************************************************************

(A) 
FF_ZH_Tree.m
FF_ZH_1Loop.m
FF_ZH_2Loop.m
FF_HZ_Tree.m
FF_HZ_1Loop.m
FF_HZ_2Loop.m
FF_axis.m
..................................................

Each of the first six files (with names starting with "FF") is a list of 4 entries saving the UV-renormalized (split) vector form factors, $F_{i,ZH}$ and $F_{i,HZ}$ as defined in eq.(2.4), at the tree, one-loop and two-loop order, expanded up to ep^4, ep^2 and ep^0, respectively. 
The last file "FF_axis.m" contains 4 finite UV-renormalized flavor-singlet (anomalous) form-factors, $F_{i,axi(s)}$ as introduced below eq.(2.11), summing up the b- and t-quark triangle loop contributions.


In these expressions, all color factors are wrapped under the Head "colorfactor" with nf denoting the number of massless quark flavors i.e. 5 and CA, CF are the Casimirs in adjoint and fundamental representations. 
The symbol "I" denotes the imaginary unit, i.e. square root of -1, and the symbol "ep" denotes the dimensional regulator, defined as (4-D)/2.

The Madelstam variables, s, t, u, mz2 are defined by eq.(2.2):
s = (p1+p2)^2, t = (p1-q1)^2, u = (p2-q1)^2, mg2 = m_z^2, and p1^2=p2^2=0.

The results are expressed in terms of Logarithm, Classical polylogarithm and Li (2,2,x,y).
The dimensionless variables appearing in these transcendental functions are defined as:
x = m^2 (1+x) (1+xy), t=-m^2 x z, q1^2=m^2, q2^2=m^2 x^2 y. 
The letters which appear in the expressions are defined as
{l1 -> x, l2 -> 1 + x, l3 -> y, l4 -> 1 - y, l5 -> z, l6 -> 1 - z, 
    l7 -> -y + z, l8 -> 1 + y - z, l9 -> 1 + x y, l10 -> 1 + x z, 
    l11 -> x y + z, l12 -> 1 + y + x y - z, l13 -> 1 + x + x y - x z, 
    l14 -> 1 + y + 2 x y - z + x^2 y z, 
    l15 -> 2 x y + x^2 y + x^2 y^2 + z - x^2 y z, 
    l16 -> 1 + x + y + x y + x y^2 - z - x z - x y z, 
    l17 -> 1 + y + x y + y^2 + x y^2 - z - y z - x y z, 
    l18 -> -x y + z + x z + x y z, l19 -> -y + z + y z + x y z}
The Kallen function is written as root = Sqrt[ s^2 + m1^4 + m2^4 - 2 (s m1^2 + m1^2 m2^2 + m2^2 s) ]
where q1^2=m1^2=m_z^2, q2^2=m2^2=m_h^2
See arXiv:1910.06347 for more details about these variables.

In addition, there are logarithms with an dimensionless argument zomu2 = m_z^2/muR^2, which encodes all dependence on the renormaliaztion scale muR. 
Note that in the file "FF_axis.m", an additional dimensionless variable zot2 = m_z^2/m_t^2 is introduced.

